Bevel-Tip Needle Deflection Modeling, Simulation, and Validation in Multi-Layer Tissues

Percutaneous needle insertions are commonly performed for diagnostic and therapeutic purposes as an effective alternative to more invasive surgical procedures. However, the outcome of needle-based approaches relies heavily on the accuracy of needle placement, which remains a challenge even with robot assistance and medical imaging guidance due to needle deflection caused by contact with soft tissues. In this paper, we present a novel mechanics-based 2D bevel-tip needle model that can account for the effect of nonlinear strain-dependent behavior of biological soft tissues under compression. Real-time finite element simulation allows multiple control inputs along the length of the needle with full three-degree-of-freedom (DOF) planar needle motions. Cross-validation studies using custom-designed multi-layer tissue phantoms as well as heterogeneous chicken breast tissues result in less than 1mm in-plane errors for insertions reaching depths of up to 61 mm, demonstrating the validity and generalizability of the proposed method.

==> gen_boxplots.m <==
%% Generate box plots for bevel tip needle insertion experiments
clear
close all

figure
load('boxplot_layers.mat')
subpfig(1) = subplot(1, 2, 1);
boxplot(errors, grp,'Labels',["4 Layers", "3 Layers", "2 Layers", "1 Layer"], 'Symbol', 'r.')
ylabel("Absolute Error [mm]")

clear errors grp
load('boxplot_phantoms.mat')
subfig(2) = subplot(1, 2, 2);
boxplot(all_err, grp,'Labels',["Phantom 1", "Phantom 2", "Phantom 3", "Chicken"], 'Symbol', 'r.')
ylabel("Absolute Error [mm]")

linkaxes(subfig, 'y');
set(gcf, 'Position', [470, 370, 1050, 260])

figure
load('boxplot_validation.mat')
boxplot(st, grp, 'Labels',["Study 1", "Study 1", "Study 1", "Study 2", "Study 2", "Study 3","Study 4", "Study 5"])
ylabel('Absolute Error [mm]')
set(gcf, 'Position', [515, 700, 1280, 450])
